Flat spectrum radio quasars and BL Lacs dominate the anisotropy of the unresolved gamma-ray background

We analyze the angular power spectrum (APS) of the unresolved gamma-ray background (UGRB) emission and combine it with the measured properties of the resolved gamma-ray sources of the Fermi-LAT 4FGL catalog. Our goals are to dissect the composition of the gamma-ray sky and to establish the relevance of different classes of source populations of active galactic nuclei in determining the observed size of the UGRB anisotropy, especially at low energies. We find that, under physical assumptions for the spectral energy dispersion, i.e. by using the 4FGL catalog data as a prior, two populations are required to fit APS data, namely flat spectrum radio quasars (FSRQs) at low energies and BL Lacs (BLLs) at higher energies. The inferred luminosity functions agree well with the extrapolation of the FSRQ and BLL ones obtained from the 4FLG catalog. We use these luminosity functions to calculate the UGRB intensity from blazars, finding a contribution of 20% at 1GeV and 30% above 10 GeV. Finally, bounds on an additional gamma-ray emission due to annihilating dark matter are derived.

==> anc/covariance_matrix.dat <==
#
#
#   Flat spectrum radio quasars and BL Lacs dominate the anisotropy of the unresolved gamma-ray background
#   ======================================================================================================
#
#       Supplemental material: 
#       ----------------------
#
#       Best-fit parameters and covariance matrix for the GLF and SED
#       model of FSRQs and BL Lac Objects. If you use these values
#       Please cite our paper.
#
#
#          Michael Korsmeier    -   michael.korsmeier@fysik.su.se    (1,2,3,4)
#          Elena Pinetti        -   elena.pinetti@unito.it           (2,3,5,6)
#          Michela Negro        -   mnegro1@umbc.edu                 (7,8)
#          Marco Regis          -   marco.regis@unito.it             (2,3)
#          Nicolao Fornengo     -   nicolao.fornengo@unito.it        (2,3)
#
#
#          1) The Oskar Klein Centre, Department of Physics, Stockholm University, 
#             AlbaNova, SE-10691 Stockholm, Sweden
#
#          2) Dipartimento di Fisica, Universit\`a di Torino
#             Via P. Giuria 1, 10125 Torino, Italy
#
#          3) Istituto Nazionale di Fisica Nucleare, Sezione di Torino
#             Via P. Giuria 1, 10125 Torino, Italy
#
#          4) Institute for Theoretical Particle Physics and Cosmology, RWTH Aachen University, 
#             Sommerfeldstr. 16, 52056 Aachen, Germany
#
#          5) Laboratoire de Physique Théorique et Hautes Energies, CNRS & Sorbonne Université, 
#             4 place Jussieu, F-75252 Paris, France
#
#          6) Theoretical Astrophysics Department, Fermi National Accelerator Laboratory, 
#             Batavia, Illinois, 60510, USA
#
#          7) NASA Goddard Space Flight Center, 8800 Greenbelt Rd, Greenbelt, MD 20771
#
#          8) University of Maryland Baltimore County, 1000 Hilltop Cir, Baltimore, MD 21250
#
#
# 
#       Mean and RMS for each parameter 
#       ===============================
#
#         
#  parameter                                                  mean          rms  
################################################################################ 
# 
   \log( k_{C_\mathrm{P}} )                                0.03601      0.05401
   \log( {A}_{\mathrm{BLL}}\;\mathrm{[Mpc^{-3}]} )        -9.00662      1.02506
   \log( {L^*}_{\mathrm{BLL}}\;\mathrm{[erg/s]} )         47.25644      0.83113
   {\gamma_1}_{\mathrm{BLL}}                               0.91779      0.15604
   {\gamma_2}_{\mathrm{BLL}}                               1.87963      0.26889
   {z^*}_{\mathrm{BLL}}                                    1.05862      0.37090
   {p_1^*}_{\mathrm{BLL}}                                  4.01369      2.79900
   {p_2^*}_{\mathrm{BLL}}                                 -0.92744      0.62926
   {\alpha}_{\mathrm{BLL}}                                 0.31149      0.11423
   {\mu}_{\mathrm{BLL}}                                    2.04810      0.03665
   {\sigma}_{\mathrm{BLL}}                                 0.19006      0.02878
   {\beta}_{\mathrm{BLL}}                                  0.02816      0.02077
   \log( {A}_{\mathrm{FSRQ}}\;\mathrm{[Mpc^{-3}]} )       -9.64610      0.53793
   \log( {L^*}_{\mathrm{FSRQ}}\;\mathrm{[erg/s]} )        48.53418      0.51786
   {\gamma_1}_{\mathrm{FSRQ}}                              0.72324      0.11314
   {\gamma_2}_{\mathrm{FSRQ}}                              1.97124      0.27941
   {z^*}_{\mathrm{FSRQ}}                                   0.87475      0.18942
   {p_1^*}_{\mathrm{FSRQ}}                                 8.36656      3.32712
   {p_2^*}_{\mathrm{FSRQ}}                                -0.77377      0.62399
   {\alpha}_{\mathrm{FSRQ}}                                0.10604      0.08642
   {\mu}_{\mathrm{FSRQ}}                                   2.49095      0.03998
   {\sigma}_{\mathrm{FSRQ}}                                0.19561      0.03445
# 
# 
# 
# 
# 
#       Covariance matrix 
#       =================
#
#       parameters sorted as above  
# 
# 
 2.91662e-03  1.00016e-02 -5.99385e-03 -1.77961e-03 -4.22277e-04  3.73884e-03 -8.40090e-02 -5.53855e-03 -1.64928e-04  3.37020e-06 -1.08211e-04 -7.28968e-05  1.08483e-02 -7.56057e-03 -3.91289e-03 -1.14783e-03  1.49751e-03 -6.29651e-02  1.71203e-03  1.82212e-03  3.96462e-04 -4.74255e-05 
 1.00016e-02  1.05075e+00 -8.40544e-01 -1.22854e-01 -1.06499e-01 -6.11528e-04 -5.54133e-01 -1.38963e-02 -2.60593e-02  4.46608e-03  2.77694e-04  3.21253e-03  4.42184e-02 -1.78069e-02 -2.59183e-02 -2.22625e-03  2.77755e-03 -4.90478e-01  1.03756e-02  1.79456e-02  3.33033e-03 -8.84222e-04 
-5.99385e-03 -8.40544e-01  6.90785e-01  9.00458e-02  8.34835e-02  8.42171e-03  4.22624e-01 -3.18572e-02  1.60217e-02 -4.16202e-03 -1.52213e-03 -2.40474e-03 -3.31913e-02  1.21612e-02  1.98333e-02  6.74329e-04 -7.80703e-04  3.84155e-01 -1.10142e-02 -1.41804e-02 -2.86451e-03  5.00691e-04 
-1.77961e-03 -1.22854e-01  9.00458e-02  2.43496e-02  1.29120e-02 -3.89671e-03  5.09696e-02  1.86448e-02  9.43527e-03 -5.26637e-04 -1.47531e-04 -5.51804e-04 -5.71286e-03  1.32229e-03  3.75097e-03  4.44657e-05 -7.93231e-04  7.16231e-02  5.52297e-04 -2.67738e-03 -3.52443e-04  2.39630e-04 
-4.22277e-04 -1.06499e-01  8.34835e-02  1.29120e-02  7.23014e-02  1.24137e-03  2.10878e-02  3.02316e-03  1.25042e-03 -3.40266e-04 -1.20164e-04 -3.96734e-04 -6.38639e-03  3.66077e-03  1.69307e-03 -1.25813e-03 -1.49021e-03  3.53175e-02  1.57459e-03 -4.33532e-04  1.09644e-04  2.20111e-04 
 3.73884e-03 -6.11528e-04  8.42171e-03 -3.89671e-03  1.24137e-03  1.37565e-01 -1.99687e-01 -4.66211e-03  9.05763e-03  1.11566e-03  6.62764e-05  2.34167e-04  3.34925e-03  2.86092e-03 -5.47074e-03 -2.77125e-03 -3.21971e-03 -1.21068e-01  2.15633e-03  2.62063e-03  8.65292e-04 -1.17681e-04 
-8.40090e-02 -5.54133e-01  4.22624e-01  5.09696e-02  2.10878e-02 -1.99687e-01  7.83440e+00 -3.53937e-01  3.97003e-02  4.34913e-03 -1.05189e-03 -5.08708e-03 -2.83150e-01  2.16576e-01  9.98458e-02  2.58138e-02 -1.90054e-02  1.52102e+00 -2.85440e-02 -4.21468e-02 -8.33508e-03 -7.00538e-04 
-5.53855e-03 -1.38963e-02 -3.18572e-02  1.86448e-02  3.02316e-03 -4.66211e-03 -3.53937e-01  3.95971e-01  9.70853e-03  2.58685e-03  1.72529e-03  1.17083e-03  9.93255e-03  1.80921e-03 -8.46856e-03  1.11418e-03 -7.70628e-03 -1.56472e-01  1.02844e-02  5.03003e-03  3.40044e-03 -2.01029e-03 
-1.64928e-04 -2.60593e-02  1.60217e-02  9.43527e-03  1.25042e-03  9.05763e-03  3.97003e-02  9.70853e-03  1.30495e-02 -3.62716e-04 -7.07558e-05 -4.87519e-05  4.73500e-05 -2.05344e-03  1.08797e-03 -2.10877e-04 -1.77313e-04  1.83132e-02  6.36384e-04 -9.58832e-04 -9.42607e-05  1.12298e-04 
 3.37020e-06  4.46608e-03 -4.16202e-03 -5.26637e-04 -3.40266e-04  1.11566e-03  4.34913e-03  2.58685e-03 -3.62716e-04  1.34294e-03  3.98552e-04  2.97006e-04  1.32626e-03 -4.58578e-04 -1.00356e-03 -1.52942e-04 -7.19926e-06 -1.43738e-02  2.21214e-04  6.37761e-04  6.37148e-05 -4.72333e-05 
-1.08211e-04  2.77694e-04 -1.52213e-03 -1.47531e-04 -1.20164e-04  6.62764e-05 -1.05189e-03  1.72529e-03 -7.07558e-05  3.98552e-04  8.28155e-04  1.30479e-05 -4.18618e-05 -9.76571e-07 -4.37132e-05  1.37629e-04 -1.00687e-04  1.05222e-03 -8.26629e-05  2.70250e-05 -5.37663e-05 -4.98631e-05 
-7.28968e-05  3.21253e-03 -2.40474e-03 -5.51804e-04 -3.96734e-04  2.34167e-04 -5.08708e-03  1.17083e-03 -4.87519e-05  2.97006e-04  1.30479e-05  4.31295e-04 -5.63866e-04  5.64429e-04  1.07733e-04  1.21195e-05 -5.06949e-05  6.22531e-04 -7.25646e-05 -4.97459e-07 -2.27313e-05 -1.17659e-05 
 1.08483e-02  4.42184e-02 -3.31913e-02 -5.71286e-03 -6.38639e-03  3.34925e-03 -2.83150e-01  9.93255e-03  4.73500e-05  1.32626e-03 -4.18618e-05 -5.63866e-04  2.89369e-01 -2.58803e-01 -4.49633e-02 -3.78065e-02  4.99338e-03 -5.23180e-01 -5.19596e-02 -7.22928e-03  1.19861e-03 -1.25038e-03 
-7.56057e-03 -1.78069e-02  1.21612e-02  1.32229e-03  3.66077e-03  2.86092e-03  2.16576e-01  1.80921e-03 -2.05344e-03 -4.58578e-04 -9.76571e-07  5.64429e-04 -2.58803e-01  2.68175e-01  3.22741e-02  3.45121e-02  2.09426e-02  2.82927e-01 -1.66872e-02  1.05500e-02 -6.26453e-04 -9.69576e-04 
-3.91289e-03 -2.59183e-02  1.98333e-02  3.75097e-03  1.69307e-03 -5.47074e-03  9.98458e-02 -8.46856e-03  1.08797e-03 -1.00356e-03 -4.37132e-05  1.07733e-04 -4.49633e-02  3.22741e-02  1.28013e-02  6.58353e-03 -6.18541e-03  1.71477e-01  5.96188e-03 -2.75532e-03 -7.87531e-04  1.88892e-04 
-1.14783e-03 -2.22625e-03  6.74329e-04  4.44657e-05 -1.25813e-03 -2.77125e-03  2.58138e-02  1.11418e-03 -2.10877e-04 -1.52942e-04  1.37629e-04  1.21195e-05 -3.78065e-02  3.45121e-02  6.58353e-03  7.80703e-02 -3.01732e-04  7.43488e-02 -5.78826e-03 -6.56624e-04 -2.97688e-04 -4.32454e-04 
 1.49751e-03  2.77755e-03 -7.80703e-04 -7.93231e-04 -1.49021e-03 -3.21971e-03 -1.90054e-02 -7.70628e-03 -1.77313e-04 -7.19926e-06 -1.00687e-04 -5.06949e-05  4.99338e-03  2.09426e-02 -6.18541e-03 -3.01732e-04  3.58817e-02 -2.07126e-01 -4.93238e-02  4.53680e-03 -3.20339e-04 -9.03472e-05 
-6.29651e-02 -4.90478e-01  3.84155e-01  7.16231e-02  3.53175e-02 -1.21068e-01  1.52102e+00 -1.56472e-01  1.83132e-02 -1.43738e-02  1.05222e-03  6.22531e-04 -5.23180e-01  2.82927e-01  1.71477e-01  7.43488e-02 -2.07126e-01  1.10697e+01  1.22269e-02 -6.02428e-02 -1.14526e-02  1.01595e-02 
 1.71203e-03  1.03756e-02 -1.10142e-02  5.52297e-04  1.57459e-03  2.15633e-03 -2.85440e-02  1.02844e-02  6.36384e-04  2.21214e-04 -8.26629e-05 -7.25646e-05 -5.19596e-02 -1.66872e-02  5.96188e-03 -5.78826e-03 -4.93238e-02  1.22269e-02  3.89365e-01  1.02221e-02 -2.55098e-04 -3.28783e-04 
 1.82212e-03  1.79456e-02 -1.41804e-02 -2.67738e-03 -4.33532e-04  2.62063e-03 -4.21468e-02  5.03003e-03 -9.58832e-04  6.37761e-04  2.70250e-05 -4.97459e-07 -7.22928e-03  1.05500e-02 -2.75532e-03 -6.56624e-04  4.53680e-03 -6.02428e-02  1.02221e-02  7.46843e-03  5.01938e-04 -1.81184e-04 
 3.96462e-04  3.33033e-03 -2.86451e-03 -3.52443e-04  1.09644e-04  8.65292e-04 -8.33508e-03  3.40044e-03 -9.42607e-05  6.37148e-05 -5.37663e-05 -2.27313e-05  1.19861e-03 -6.26453e-04 -7.87531e-04 -2.97688e-04 -3.20339e-04 -1.14526e-02 -2.55098e-04  5.01938e-04  1.59843e-03  4.80532e-04 
-4.74255e-05 -8.84222e-04  5.00691e-04  2.39630e-04  2.20111e-04 -1.17681e-04 -7.00538e-04 -2.01029e-03  1.12298e-04 -4.72333e-05 -4.98631e-05 -1.17659e-05 -1.25038e-03 -9.69576e-04  1.88892e-04 -4.32454e-04 -9.03472e-05  1.01595e-02 -3.28783e-04 -1.81184e-04  4.80532e-04  1.18659e-03 

